On the Relationships Between the Grammatical Genders of Inanimate Nouns and Their Co-Occurring Adjectives and Verbs

We use large-scale corpora in six different gendered languages, along with tools from NLP and information theory, to test whether there is a relationship between the grammatical genders of inanimate nouns and the adjectives used to describe those nouns. For all six languages, we find that there is a statistically significant relationship. We also find that there are statistically significant relationships between the grammatical genders of inanimate nouns and the verbs that take those nouns as direct objects, as indirect objects, and as subjects. We defer a deeper investigation of these relationships for future work.

==> generate_emoji_sty.py <==
from bs4 import BeautifulSoup
from mako.template import Template
import base64
import os
import json
import requests
import requests_cache

# http://www.unicode.org/emoji/charts/index.html
# http://www.unicode.org/emoji/charts/full-emoji-list.html
PAGE_URL = 'http://www.unicode.org/emoji/charts/full-emoji-list.html'

template = Template(filename='emoji.sty.TEMPLATE', output_encoding='utf8')

def get_header_names(header):
    cols = header.find_all('th')
    cols = [c.get_text() for c in cols]
    cols = [c.replace('*','') for c in cols]
    cols = [c.lower() for c in cols]
    return cols

def extract_image(column):
    if 'miss' in column['class']:
        return None

    if 'miss7' in column['class']:
        return None

    data = column.img['src']
    data_start = data.find("base64,")
    if data_start == -1:
        return None
    
    data = base64.b64decode(data[data_start + len("base64,"):])
    return data

def save_image(folder, imgSrc, filename):
    if os.path.exists(folder) is False:
        os.mkdir(folder)

    filename = os.path.join(folder, filename)
    if os.path.exists(filename):
        return

    img = extract_image(imgSrc)
    if img is not None:
        with open(filename, 'wb') as out:
            out.write(img)

def scrape():
    soup = BeautifulSoup(requests.get(PAGE_URL).text, "html5lib")
    table = soup('table')[0]

    header = table.find('tr')
    keys = get_header_names(header)

    with open('emoji.sty', 'wb') as out:
        out_codes = []
        for row in header.find_next_siblings('tr'):
            fields = {k:c for k, c in zip(keys, row.find_all('td')) }
            if 'code' not in fields:
                continue

            codes = fields['code'].text.replace('U+', '').split(' ')
            filename = "-".join(codes) + ".png"

            save_image('ios', fields['apple'], filename)
            save_image('android', fields['goog.'], filename)
            save_image('twitter', fields['twtr.'], filename)
            save_image('windows', fields['wind.'], filename)
            save_image('one', fields['one'], filename)
            save_image('bw', fields['chart'], filename)

            if len(codes) == 1:
                out_codes.append("".join(codes))

        out.write(template.render(emojis = out_codes))

if __name__ == '__main__':
    requests_cache.install_cache('scrape_cache')
    scrape()

